Probabilistic ODE Solvers with Runge-Kutta Means

Runge-Kutta methods are the classic family of solvers for ordinary differential equations (ODEs), and the basis for the state of the art. Like most numerical methods, they return point estimates. We construct a family of probabilistic numerical methods that instead return a Gauss-Markov process defining a probability distribution over the ODE solution. In contrast to prior work, we construct this family such that posterior means match the outputs of the Runge-Kutta family exactly, thus inheriting their proven good properties. Remaining degrees of freedom not identified by the match to Runge-Kutta are chosen such that the posterior probability measure fits the observed structure of the ODE. Our results shed light on the structure of Runge-Kutta solvers from a new direction, provide a richer, probabilistic output, have low computational cost, and raise new research questions.

==> figures/dave/WP1TheoremFig.m <==
% exp021_WP1TheoremFig.m
% Author: Michael Schober (michael.schober@tuebingen.mpg.de)
% Date: 2014-05-27
% Version: 0.1
% Purpose: Creates a figure illustrating theorem 1 from the paper

%% Setup
clear;
startup;

lightgra = 0.75 * ones(3,1)';
colors = [dre; mpg; ora; blu];

%% Definitions

% ODE
alpha = 1;
% alpha = 2/3; % the true solution only lies within +- 2 sigma, if a is not chosen too tight
% alpha = 0.1;
% alpha = -5e-1;
% alpha = -1.;
% alpha = -5.;
f = @(x) exp(alpha.*x); df = @(x) alpha.*exp(alpha.*x);
ode = @(x) alpha.*x;

t0 = 1.;

h = 1.;

t = linspace(t0-h/2, t0+1.5*h, 200).';

mu = @(t) zeros(size(t));
[k, kd, dkd] = Int1Wiener;

Sprior = k(t,t);

mu1 = @(t) k(t,t0) / k(t0,t0) * f(t0);
k1  = @(t,tp) k(t,tp) - (k(t,t0) / k(t0,t0)) * k(t0,tp);

S1 = k1(t,t);

G = [k(t0,t0), kd(t0,t0);
     kd(t0,t0).', dkd(t0,t0)];

muPost = @(t) [k(t,t0), kd(t,t0)] / G * [f(t0); ode(f(t0))];

[k, kd, dkd] = Int1Wiener(ode(f(t0))^2);
G = [k(t0,t0), kd(t0,t0);
     kd(t0,t0).', dkd(t0,t0)];

kPost = @(t,tp) k(t,tp) - ([k(t,t0), kd(t,t0)] / G) * [k(tp,t0), kd(tp,t0)].';

S = kPost(t,t);

% draw a bunch of samples from posterior
samples = bsxfun(@plus,muPost(t),chol(S+1.0e-10*eye(200))' * randn(200,3));

% Dry run for ylimits
%figH = clf;
%hold on;
%plot(t, mu(t), 'Color', ora);
%plot(t, f(t), 'Color', 'k');
%yLimits = ylim - 1;

%% Proper plot

%clf(figH);
hold on;

% fixing yLimits post hoc:
yLimits = [1,9];

ylim(yLimits);
xlim([t0-0.5,t0+h+0.5]);

ys = linspace(yLimits(1), yLimits(2), 250).';
p = GaussDensity(ys,muPost(t),diag(S+eps));
p = min(p,10);

% addpath ../../../;
% MU = [muPost(t),mu(t),mu1(t)];
% SS = [diag(S),diag(Sprior),diag(S1)];
% C  = [ora;gra';gra'];
% % im = MakeGaussCloud(muPost(t),diag(S)+eps,ys,ora);
% im = MakeGaussCloud(MU,SS,ys,C);

colormap(ora2white);
imagesc(t,ys,p);
% image(t,ys,im);

% Boxes
plot([t0, t0], yLimits, 'Color', gra);
plot([t0+h, t0+h], yLimits, 'Color', gra);

% Prior
%plot(t, mu(t), 'Color', gra);
%T = [mu(t)+2*sqrt(diag(Sprior)); flipdim(mu(t)-2*sqrt(diag(Sprior)),1)]; 
% fill([t; flipdim(t,1)], T, lightgra,'FaceAlpha',0.2);
%plot(t, mu(t) + 2*sqrt(diag(Sprior)), '-', 'Color', lightgra);
%plot(t, mu(t) - 2*sqrt(diag(Sprior)), '-', 'Color', lightgra);

% Initial value
%plot(t, mu1(t), 'Color', 'k');
%T = [mu1(t)+2*sqrt(diag(S1)); flipdim(mu1(t)-2*sqrt(diag(S1)),1)]; 
% fill([t; flipdim(t,1)], T, lightdre,'FaceAlpha',0.2);
%plot(t, mu1(t) + 2*sqrt(diag(S1)), '-', 'Color', gra);
%plot(t, mu1(t) - 2*sqrt(diag(S1)), '-', 'Color', gra);

% Full metal Euler
% T = [muPost(t)+2*sqrt(diag(S)); flipdim(muPost(t)-2*sqrt(diag(S)),1)]; 
% fill([t; flipdim(t,1)], T, lightmpg,'FaceAlpha',0.2);
plot(t, muPost(t), 'Color', ora);
plot(t, muPost(t) + 2*sqrt(diag(S)), '-', 'Color', lightora);
plot(t, muPost(t) - 2*sqrt(diag(S)), '-', 'Color', lightora);
plot(t, samples,'--','Color',lightora);

% evaluation points:
plot(t0,f(t0),'o','Color',blu,'MarkerFaceColor',blu,'MarkerSize',3.6);
%plot(t0+h,muPost(t0+h),'x','Color',blu,'MarkerFaceColor',blu,'MarkerSize',10);
plot([t0-0.3,t0+0.3],f(t0) + 0.3 * ode(f(t0)) * [-1,1],'-','Color',blu,'LineWidth',1);

% True solution
plot(t, f(t), 'Color', 'k','LineWidth',1);

box on;
title('1st order (Euler)')
xlabel('');
% ylabel('$x\phantom{+\mu(t)}$');
ylabel('$x$');
set(gca,'YTickLabel',{'0','1','2','3','4','5','6','7','8','9'},'YTick',0:9);
set(gca,'XTickLabel',{});

filename = '../doc/figures/WP1-theorem';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks','scale only axis'});
 
print(figH, [filename, '-mockup.pdf'], '-dpdf');

%% 
clf; hold on;

% fixing yLimits post hoc:
yLimits = [-0.3,0.3];

ylim(yLimits);
xlim([t0-0.5,t0+h+0.5]);

ys = linspace(yLimits(1), yLimits(2), 300).';
p = GaussDensity(ys,zeros(size(t)),max(diag(S),eps));
p = min(p,50);
colormap(ora2white);
imagesc(t,ys,p);

% gray lines
plot([t0-0.5,t0+h+0.5], 0 * yLimits, 'Color', gra);
plot([t0, t0], yLimits, 'Color', gra);
plot([t0+h, t0+h], yLimits, 'Color', gra);

plot(t,f(t) - muPost(t),'-k','LineWidth',1);

plot(t, + 2*sqrt(diag(S)), '-', 'Color', lightora);
plot(t, - 2*sqrt(diag(S)), '-', 'Color', lightora);
plot(t, bsxfun(@minus,samples,muPost(t)),'--','Color',lightora);

box on;
xlabel('$t$');
ylabel('$x-\mu(t)$');
set(gca,'XTickLabel',{'$t_0$','$t_0+h$'},'XTick',1:2);
set(gca,'YTickLabel',{'0'},'YTick',0);

filename = '../doc/figures/WP1-theorem-std';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});

print(figH, [filename, '-mockup.pdf'], '-dpdf');

==> figures/dave/WP2TheoremFig.m <==
% exp021_WP1TheoremFig.m
% Author: Michael Schober (michael.schober@tuebingen.mpg.de)
% Date: 2014-05-27
% Version: 0.1
% Purpose: Creates a figure illustrating theorem 1 from the paper

%% Setup
clear;
startup;

lightgra = 0.75 * ones(3,1)';
colors = [dre; mpg; ora; blu];

%% Definitions

b = 0;

% ODE
alpha = 1;
% alpha = 2/3; % the true solution only lies within +- 2 sigma, if a is not chosen too tight
% alpha = 0.1;
% alpha = -5e-1;
% alpha = -1.;
% alpha = -5.;
f = @(x) exp(alpha.*(x-b)); df = @(x) alpha.*exp(alpha.*(x-b));
ode = @(x) alpha.*x;

t0 = 1 + b;

h = 1.;

t = linspace(t0-h/2, t0+1.5*h, 200).';

mu = @(t) zeros(size(t));
c = exp(1.);
[k, kd, dkd] = Int2Wiener;

Sprior = k(t,t);

mu1 = @(t) ones(size(t)) * f(t0);

G = [k(t0,t0), kd(t0,t0);
     kd(t0,t0).', dkd(t0,t0)];

mu2 = @(t) f(t0) + (t-t0) * ode(f(t0));

u = 0.5; hu = h*u; T = [t0;t0+hu];

G = [k(t0,t0), kd(t0,T);
     kd(t0,T).', dkd(T,T)];
 
mupost = @(t) f(t0) + [(t-t0) .* (1 - (t-t0)/(2*h*u)), (t-t0).^2/(2*h*u)] ...
                    * [ode(f(t0)); ode(mu2(t0+hu))];
[kP,~,~] = k2PostKernel(h,u,c);

kpost = @(t,tp) kP(t-t0,tp-t0); % scaling
Spost = kpost(t,t); % Spost = 0.5 * (Spost + Spost');

% draw a bunch of samples from posterior
samples = bsxfun(@plus,mupost(t),stableSqrt(Spost+1.0e-10*eye(200))' * randn(200,3));

% Dry run for ylimits
%figH = clf;
%hold on;
%plot(t, mu(t), 'Color', ora);
%plot(t, f(t), 'Color', 'k');
%yLimits = ylim - 1;

%% Properplot

ts = t - b;

clf;%(figH);
hold on;

% fixing yLimits post hoc:
yLimits = [1,9];

ylim(yLimits);
xlim([t0-0.5-b,t0+h+0.5-b]);

ys = linspace(yLimits(1), yLimits(2), 200).';
p = GaussDensity(ys,mupost(t),max(diag(Spost),eps));
p = min(p,50);
colormap(mpg2white);
imagesc(ts,ys,p);

% Boxes
plot([t0-b, t0-b], yLimits, 'Color', gra);
plot([t0+h-b, t0+h-b], yLimits, 'Color', gra);

% Prior
%plot(ts, mu(t), 'Color', gra);
% T = [mu(t)+2*sqrt(diag(Sprior)); flipdim(mu(t)-2*sqrt(diag(Sprior)),1)]; 
% fill([t; flipdim(t,1)], T, lightgra,'FaceAlpha',0.2);
% plot(t, mu(t) + 2*sqrt(diag(Sprior)), '-', 'Color', lightgra);
% plot(t, mu(t) - 2*sqrt(diag(Sprior)), '-', 'Color', lightgra);

% Initial value
plot(ts, mu1(t), 'Color', 'k');
% T = [mu1(t)+2*sqrt(diag(S1)); flipdim(mu1(t)-2*sqrt(diag(S1)),1)]; 
% fill([t; flipdim(t,1)], T, lightdre,'FaceAlpha',0.2);
% plot(t, mu1(t) + 2*sqrt(diag(S1)), '-', 'Color', lightdre);
% plot(t, mu1(t) - 2*sqrt(diag(S1)), '-', 'Color', lightdre);

plot(ts, mu2(t), 'Color', ora);
% plot(ts, mu2(t) + 2*sqrt(diag(S2)), '-', 'Color', lightora);
% plot(ts, mu2(t) - 2*sqrt(diag(S2)), '-', 'Color', lightora);

% Full metal Midpoint
% T = [muPost(t)+2*sqrt(diag(S)); flipdim(muPost(t)-2*sqrt(diag(S)),1)]; 
% fill([t; flipdim(t,1)], T, lightmpg,'FaceAlpha',0.2);
plot(ts, mupost(t), 'Color', mpg);
plot(ts, mupost(t) + 2*sqrt(diag(Spost)), '-', 'Color', lightmpg);
plot(ts, mupost(t) - 2*sqrt(diag(Spost)), '-', 'Color', lightmpg);
plot(ts, samples,'--','Color',lightmpg);

% evaluation points:
plot(t0-b,f(t0),'o','Color',blu,'MarkerFaceColor',blu,'MarkerSize',3.6);
plot([t0-0.3,t0+0.3]-b,f(t0) + 0.3 * ode(f(t0)) * [-1,1],'-','Color',blu,'LineWidth',1);

plot(t0-b+hu, mu2(t0+hu),'o','Color',blu,'MarkerFaceColor','none','MarkerSize',3.6);
plot([t0-0.3,t0+0.3]-b+hu,mu2(t0+hu) + 0.3 * ode(mu2(t0+hu)) * [-1,1],'-','Color',blu,'LineWidth',1);


% True solution
plot(ts, f(t), 'Color', 'k','LineWidth',1);

box on;
title('2nd order (midpoint)');
xlabel('');
ylabel('');
set(gca,'XTickLabel',{});
set(gca,'YTickLabel',{});

filename = '../doc/figures/WP2-theorem';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});
 
print(figH, [filename, '-mockup.pdf'], '-dpdf');

%%

clf; hold on;

% fixing yLimits post hoc:
yLimits = [-0.3,0.3];

ylim(yLimits);
xlim([t0-0.5,t0+h+0.5]);

ys = linspace(yLimits(1), yLimits(2), 300).';
p = GaussDensity(ys,zeros(size(t)),max(diag(Spost),eps));
p = min(p,50);
colormap(mpg2white);
imagesc(t,ys,p);

% gray lines
plot([t0-0.5,t0+h+0.5], 0 * yLimits, 'Color', gra);
plot([t0, t0], yLimits, 'Color', gra);
plot([t0+h, t0+h], yLimits, 'Color', gra);

plot(t,f(t) - mupost(t),'-k','LineWidth',1);

plot(t, + 2*sqrt(diag(Spost)), '-', 'Color', lightmpg);
plot(t, - 2*sqrt(diag(Spost)), '-', 'Color', lightmpg);
plot(t, bsxfun(@minus,samples,mupost(t)),'--','Color',lightmpg);

box on;
xlabel('$t$');
ylabel('');
set(gca,'XTickLabel',{'$t_0$','$t_0+h$'},'XTick',1:2);
set(gca,'YTickLabel',{},'YTick',0);


filename = '../doc/figures/WP2-theorem-std';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});

print(figH, [filename, '-mockup.pdf'], '-dpdf');

==> figures/dave/WP3TheoremFig.m <==
% exp021_WP1TheoremFig.m
% Author: Michael Schober (michael.schober@tuebingen.mpg.de)
% Date: 2014-05-27
% Version: 0.1
% Purpose: Creates a figure illustrating theorem 1 from the paper

%% Setup
clear;
startup;

lightgra = 0.75 * ones(3,1)';
colors = [dre; mpg; ora; blu];

%% Definitions

b = 0;

% ODE
alpha = 1;
% alpha = 2/3; % the true solution only lies within +- 2 sigma, if a is not chosen too tight
% alpha = 0.1;
% alpha = -5e-1;
% alpha = -1.;
% alpha = -5.;
f = @(x) exp(alpha.*(x-b)); df = @(x) alpha.*exp(alpha.*(x-b));
ode = @(x) alpha.*x;

t0 = 1 + b;

h = 1.;

t = linspace(t0-h/2, t0+1.5*h, 200).';

mu = @(t) zeros(size(t));
c = exp(1.);
[k, kd, dkd] = Int3Wiener;

Sprior = k(t,t);

mu1 = @(t) ones(size(t)) * f(t0);

G = [k(t0,t0), kd(t0,t0);
     kd(t0,t0).', dkd(t0,t0)];

mu2 = @(t) f(t0) + (t-t0) * ode(f(t0));

u = 0.25; hu = h*u; T = [t0;t0+hu];

G = [k(t0,t0), kd(t0,T);
     kd(t0,T).', dkd(T,T)];

mu3 = @(t) f(t0) + [(t-t0) .* (1 - (t-t0)/(2*h*u)), (t-t0).^2/(2*h*u)] ...
                 * [ode(f(t0)); ode(mu2(t0+hu))];
Y = [f(t0); ode(f(t0)); ode(mu2(t0+hu))];

v = 0.75; hv = h*v; T = [t0;t0+hu;t0+hv];

G = [k(t0,t0), kd(t0,T);
     kd(t0,T).', dkd(T,T)];
 
epsTerm = h*v*(3*v-2) / (6*u - 4);
Xhat3 = mu3(t0+hv) + epsTerm*(Y(3) - Y(2));

wPost = @(t) [ones(size(t)), ...
              (t-t0) - (h*(t-t0).^2/2*(u+v) - (t-t0).^3/3)/(h^2*u*v), ...
              (t-t0).^2 .* (2*(t-t0) - 3*h*v)/(6*h^2*u*(u-v)), ...
              - (t-t0).^2 .* (2*(t-t0) - 3*h*u)/(6*h^2*v*(u-v))];
mupost = @(t) wPost(t) * ...
    [Y; ode(Xhat3)];
[kP, ~, ~] = k3PostKernel(h,u,v,c);
kpost = @(t,tp) kP(t-t0,tp-t0);

Spost = kpost(t,t); % scaling
% Spost = 0.5 * (Spost + Spost'); % things are becoming badly scaled.


% draw a bunch of samples from posterior
samples = bsxfun(@plus,mupost(t),stableSqrt(Spost+1.0e-10*eye(200))' * randn(200,3));

% Dry run for ylimits
%figH = clf;
%hold on;
%plot(t, mu(t), 'Color', ora);
%plot(t, f(t), 'Color', 'k');
%yLimits = ylim - 1;

%% Properplot

ts = t - b;

clf;%(figH);
hold on;

% fixing yLimits post hoc:
yLimits = [1,9];

ylim(yLimits);
xlim([t0-0.5-b,t0+h+0.5-b]);

ys = linspace(yLimits(1), yLimits(2), 300).';
p = GaussDensity(ys,mupost(t),max(diag(Spost),eps));
p = min(p,50);
colormap(dre2white);
imagesc(t,ys,p);

% Boxes
plot([t0-b, t0-b], yLimits, 'Color', gra);
plot([t0+h-b, t0+h-b], yLimits, 'Color', gra);

% Prior
plot(ts, mu(t), 'Color', gra);
% T = [mu(t)+2*sqrt(diag(Sprior)); flipdim(mu(t)-2*sqrt(diag(Sprior)),1)]; 
% fill([t; flipdim(t,1)], T, lightgra,'FaceAlpha',0.2);
% plot(t, mu(t) + 2*sqrt(diag(Sprior)), '-', 'Color', lightgra);
% plot(t, mu(t) - 2*sqrt(diag(Sprior)), '-', 'Color', lightgra);

% Initial value
plot(ts, mu1(t), 'Color', 'k');
% T = [mu1(t)+2*sqrt(diag(S1)); flipdim(mu1(t)-2*sqrt(diag(S1)),1)]; 
% fill([t; flipdim(t,1)], T, lightdre,'FaceAlpha',0.2);
% plot(t, mu1(t) + 2*sqrt(diag(S1)), '-', 'Color', lightdre);
% plot(t, mu1(t) - 2*sqrt(diag(S1)), '-', 'Color', lightdre);

plot(ts, mu2(t), 'Color', ora);
% plot(ts, mu2(t) + 2*sqrt(diag(S2)), '-', 'Color', lightora);
% plot(ts, mu2(t) - 2*sqrt(diag(S2)), '-', 'Color', lightora);

plot(ts, mu3(t), 'Color', mpg);

plot(ts, mupost(t), 'Color', dre);

% Full metal Runge Kutta
% T = [muPost(t)+2*sqrt(diag(S)); flipdim(muPost(t)-2*sqrt(diag(S)),1)]; 
% fill([t; flipdim(t,1)], T, lightmpg,'FaceAlpha',0.2);
% plot(ts, mupost(t), 'Color', mpg);
plot(ts, mupost(t) + 2*sqrt(diag(Spost)), '-', 'Color', lightdre);
plot(ts, mupost(t) - 2*sqrt(diag(Spost)), '-', 'Color', lightdre);
plot(ts, samples,'--','Color',lightdre);

% evaluation points:
plot(t0-b,f(t0),'o','Color',blu,'MarkerFaceColor',blu,'MarkerSize',3.6);
plot([t0-0.3,t0+0.3]-b,f(t0) + 0.3 * ode(f(t0)) * [-1,1],'-','Color',blu,'LineWidth',1);

plot(t0-b+hu, mu2(t0+hu),'o','Color',blu,'MarkerFaceColor','none','MarkerSize',3.6);
plot([t0-0.3,t0+0.3]-b+u,mu2(t0+hu) + 0.3 * ode(mu2(t0+hu)) * [-1,1],'-','Color',blu,'LineWidth',1);

plot(t0-b+hv, Xhat3,'o','Color',blu,'MarkerFaceColor','none','MarkerSize',3.6);
plot([t0-0.3,t0+0.3]-b+hv,Xhat3 + 0.3 * ode(Xhat3) * [-1,1],'-','Color',blu,'LineWidth',1);


% True solution
plot(ts, f(t), 'Color', 'k','LineWidth',1);

box on;
title('3rd order ($u=\nicefrac{1}{4}, v=\nicefrac{3}{4}$)')
% xlabel('$t$');
xlabel('');
ylabel('');
set(gca,'XTickLabel',{});
set(gca,'YTickLabel',{});

filename = '../doc/figures/WP3-theorem';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});
 
print(figH, [filename, '-mockup.pdf'], '-dpdf');

%%
clf; hold on;

% fixing yLimits post hoc:
yLimits = [-0.3,0.3];

ylim(yLimits);
xlim([t0-0.5-b,t0+h+0.5-b]);

ys = linspace(yLimits(1), yLimits(2), 300).';
p = GaussDensity(ys,zeros(size(t)),max(diag(Spost),eps));
p = min(p,50);
colormap(dre2white);
imagesc(t,ys,p);

% gray lines
plot([t0-0.5-b,t0+h+0.5], 0 * yLimits, 'Color', gra);
plot([t0-b, t0-b], yLimits, 'Color', gra);
plot([t0+h-b, t0+h-b], yLimits, 'Color', gra);

plot(ts,f(t) - mupost(t),'-k','LineWidth',1);

plot(ts, + 2*sqrt(diag(Spost)), '-', 'Color', lightdre);
plot(ts, - 2*sqrt(diag(Spost)), '-', 'Color', lightdre);
plot(ts, bsxfun(@minus,samples,mupost(t)),'--','Color',lightdre);

box on;
xlabel('$t$');
ylabel('');
set(gca,'XTickLabel',{'$t_0$','$t_0+h$'},'XTick',1:2);
set(gca,'YTickLabel',{},'YTick',0);

filename = '../doc/figures/WP3-theorem-std';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});

print(figH, [filename, '-mockup.pdf'], '-dpdf');


==> figures/dave/fig2NaiveChaining.m <==
% exp019_WP2NaiveChaining.m
% Author: Michael Schober (michael.schober@tuebingen.mpg.de)
% Date: 2014-05-26
% Version: 0.1
% Purpose: Run the WP2 in 'naive chaining mode'

%% Setup
clear all;
startup;

colors = [dre; mpg; ora; blu];

%% Definitions

% ODE
% alpha = 1;
% alpha = 2/3; % the true solution only lies within +- 2 sigma, if a is not chosen too tight
% alpha = 0.1;
alpha = -5e-1;
% alpha = -1.;
% alpha = -5.;
f = @(x) exp(alpha.*x); df = @(x) alpha.*exp(alpha.*x);
ode = @(x) alpha.*x;

% RK
t0 = 1e7; % no numerical error from 1e17
% h=1e-1;
% h = 5e-1;
h = 1;

% a = 2/3;
a = 0.5;
% a = 0.1;
% a = 0.9;

ha = h*a;

% Taking steps
numSteps = 3;
tsPerStep = 50;
T = linspace(0., (numSteps+1)*h, (numSteps+1)*tsPerStep).';

BT = RKMethods.SecondOrder(a);
w2 = getFullTableau(BT);
w2 = w2(2,:);
w2(1) = 1;

[tout, x0s, dxs, tall] = naiveRK(@(t,x) ode(x), [T(1), T(end)], f(T(1)), ...
                                 BT, h);
                       
Yrks = [x0s(1:end-1).'; squeeze(dxs)];

Yrk = [f(0); ode(f(0)); ode(f(0) + ha*ode(f(0)))];

  muW = @(s) [ones(size(s)), s.*(1 - s./(2*ha)), s.^2./(2*ha)];
 dmuW = @(s) [zeros(size(s)), 1 - s/ha, s/ha];
ddmuW = @(s) [zeros(size(s)), -ones(size(s))/ha, ones(size(s))/ha];

%% Plot first step
t = T(1:tsPerStep);

% c = 1.;
% c = sqrt(ddmuW(t(1) + ha/2) * Yrks(:,1))
c = (ddmuW(t(1) + ha/2) * Yrks(:,1))^2
[k, kd, dkd] = k2PostKernel(h, a, c);

S = k(t,t);

G = dkd(t,t);
L = chol(G+1e-7*eye(numel(t))).';

mu = @(s) muW(s) * Yrks(:,1);

% This is only a dry run to establish y limits
figH = clf;
hold on;
plot(T, f(T) - f(T), 'Color', gra);

setsmoothinglimits;  % Added by DD
yLimits = ylim;
ys = linspace(yLimits(1), yLimits(2), 200).';
p = zeros(numel(ys),0);

p = [p, GaussDensity(ys, mu(t) - f(t), diag(S+eps))];

plot(t, mu(t) - f(t), 'Color', colors(1,:));
% plot(t, dmu(t), '--', 'Color', colors(1,:));
plot(t, mu(t) - f(t) + 2*sqrt(diag(S)), '--', 'Color', colors(1,:));
plot(t, mu(t) - f(t) - 2*sqrt(diag(S)), '--', 'Color', colors(1,:));

%% Plot other steps
for i=1:numSteps
    t = T(i*tsPerStep+1:(i+1)*tsPerStep);
    
    % c = 1.;
    % c = sqrt(ddmuW(t(1) + ha/2) * Yrks(:,(i+1)))
    c = (ddmuW(t(1) + ha/2) * Yrks(:,(i+1)))^2
    [k, kd, dkd] = k2PostKernel(h, a, c);
    
    S = k(t-t(1),t-t(1));
    
    % Construct a mean function for just this segment.
    mu = @(s) muW(s-t(1)) * Yrks(:,(i+1));
    
    % This is only a dry run to establish y limits
    plot(t, mu(t) - f(t), 'Color', colors(2,:));
    % plot(t, dmu(t), '--', 'Color', colors(1,:));
    plot(t, mu(t) - f(t) + 2*sqrt(diag(S)), '--', 'Color', colors(2,:));
    plot(t, mu(t) - f(t) - 2*sqrt(diag(S)), '--', 'Color', colors(2,:));
    
    p = [p, GaussDensity(ys, mu(t) - f(t), diag(S+eps))];
end % for i

p = min(p,200); % rescaling for visible colors

clf(figH);
colormap(mpg2white);
imagesc(T,ys,p);
set(gca, 'ydir', 'normal');
hold on;
box on;
for i=1:numSteps
  plot([tout(i+1), tout(i+1)],yLimits,'-','Color', gra);
end % for i
% % Plot intermediate posteriors
% for i=1:numSteps-1
%   meanInt = muInt(t,i*2);
%   Sint = kInt(t,t,i*2);
%   plot(t, meanInt, 'Color', mpg);
%   plot(t, meanInt + 2*sqrt(diag(Sint)), '--', 'Color', lightmpg);
%   plot(t, meanInt - 2*sqrt(diag(Sint)), '--', 'Color', lightmpg);
% end % for i

t = T(1:end);
% c = 1.;
% c = sqrt(ddmuW(t(1) + ha/2) * Yrks(:,1))
c = (ddmuW(t(1) + ha/2) * Yrks(:,1))^2
[k, kd, dkd] = k2PostKernel(h, a, c);
S = k(t,t);
mu = @(s) muW(s) * Yrks(:,1);
plot(t, mu(t) - f(t), 'Color', colors(1,:));
plot(t, mu(t) - f(t) + 2*sqrt(diag(S)), '--', 'Color', lightdre);
plot(t, mu(t) - f(t) - 2*sqrt(diag(S)), '--', 'Color', lightdre);
for i=1:numSteps
    t = T(i*tsPerStep+1:end);
    
    % c = 1.;
    % c = sqrt(ddmuW(t(1) + ha/2) * Yrks(:,(i+1)))
    c = (ddmuW(t(1) + ha/2) * Yrks(:,(i+1)))^2
    [k, kd, dkd] = k2PostKernel(h, a, c);
    
    S = k(t-t(1),t-t(1));
    
    mu = @(s) muW(s-t(1)) * Yrks(:,(i+1));
    
    plot(t, mu(t) - f(t), 'Color', colors(2,:));
    plot(t, mu(t) - f(t) + 2*sqrt(diag(S)), '--', 'Color', lightmpg);
    plot(t, mu(t) - f(t) - 2*sqrt(diag(S)), '--', 'Color', lightmpg);
end % for i


msz = 3.6;
for i=1:numSteps+1
  plot(tout(i), x0s(i) - f(tout(i)), 'o', 'MarkerEdgeColor', blu, 'MarkerFaceColor', blu, ...
       'Markersize', msz);
  plot(tall(2,i), h*w2*Yrks(:,i) - f(tall(2,i)), 'o', 'MarkerEdgeColor', blu, 'Markersize', msz);
end % for i

xlabel('$t$');
ylabel('$x(t) - f(t)$');
set(gca,'XTickLabel', ...
    {'$t_0+\dotsb$','$h$','$2h$','$3h$','$4h$'}, 'XTick', 0:4);
plot(T, f(T) - f(T), 'Linewidth', 1, 'Color', 'k');

filename = '2nd-order-naive-zoom';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});

print(figH, [filename, '-mockup.pdf'], '-dpdf');


==> figures/dave/fig2Probabilistic.m <==
% exp018_WP2FullProbabilistic.m
% Author: Michael Schober (michael.schober@tuebingen.mpg.de)
% Date: 2014-05-23
% Version: 0.1
% Purpose: Run the WP2 in 'full probabilistic mode'

%% Setup
clear all;
startup;

colors = [mpg; dre; ora; blu];

%% Definitions

% ODE
% alpha = 1;
% alpha = 2/3; % the true solution only lies within +- 2 sigma, if a is not chosen too tight
% alpha = 0.1;
alpha = -5e-1;
% alpha = -1.;
f = @(x) exp(alpha.*x); df = @(x) alpha.*exp(alpha.*x);
ode = @(x) alpha.*x;

% RK
t0 = 1e7; % no numerical error from 1e17
% h = 5e-1;
h = 1;

% a = 2/3;
a = 0.5;
% a = 0.1;
% a = 0.9;

ha = h*a;

Yrk = [f(0); ode(f(0)); ode(f(0) + ha*ode(f(0)))];

  mu = @(s) [ones(size(s)), s.*(1 - s./(2*ha)), s.^2./(2*ha)] * Yrk;
 dmu = @(s) [zeros(size(s)), 1 - s/ha, s/ha] * Yrk;
ddmu = @(s) [zeros(size(s)), -ones(size(s))/ha, ones(size(s))/ha] * Yrk;

%% Iterations
% Taking steps
numSteps = 3;
t = linspace(0., (numSteps+1)*h, 200).';
hs  = bsxfun(@times, h, 1:numSteps);
has = bsxfun(@plus, ha, hs);

c = 1.;
% c = sqrt(ddmu(ha/2))
c = ddmu(ha/2)^2

[k, kd, dkd] = k2PostKernel(h, a, c);

S = k(t,t);

% Here, we make no distinction.
% Therefore, simply combine all evaluation positions
ts = sort([hs, has]).';

G = dkd(ts,ts);
L = chol(G).';


xhats = zeros(size(ts));
xhats(1) = mu(ts(1));
obs = zeros(size(ts));
obs(1) = ode(xhats(1));

for i = 2:numel(ts)
  xhats(i) = mu(ts(i)) + kd(ts(i),ts(1:i-1)).' / G(1:i-1,1:i-1) ...
                   * (obs(1:i-1) - dmu(ts(1:i-1)));
  obs(i) = ode(xhats(i));
end % for i

muInt = @(t,idx) mu(t) ...
      + (kd(t,ts(1:idx)).' / G(1:idx, 1:idx)) * (obs(1:idx) - dmu(ts(1:idx)));
kInt = @(t,tp,idx) k(t,tp) ...
     - (kd(t,ts(1:idx)).' / G(1:idx, 1:idx)) * kd(tp,ts(1:idx));

muPost = @(t) mu(t) + (kd(t, ts).' / G) * (obs - dmu(ts));
kPost  = @(t,tp) k(t,tp) - (kd(t,ts).' / G) * kd(tp,ts);

Sprior = k(t,t);
S = kPost(t,t);

% This is only a dry run to establish y limits
figH = clf;
hold on;
plot(t, f(t) - f(t), 'Color', gra);

setsmoothinglimits;  % Added by DD
yLimits = ylim;

plot(t, mu(t) - f(t), 'Color', colors(2,:));
plot(t, muPost(t) - f(t), 'Color', colors(1,:));
% plot(t, dmu(t), '--', 'Color', colors(1,:));
plot(t, muPost(t) - f(t) + 2*sqrt(diag(S)), '-', 'Color', lightmpg);
plot(t, muPost(t) - f(t) - 2*sqrt(diag(S)), '-', 'Color', lightmpg);

ys = linspace(yLimits(1), yLimits(2), 200).';
p = GaussDensity(ys,muPost(t) - f(t),diag(S+eps));

p = min(p,200); % rescaling for visible colors

clf(figH);
colormap(mpg2white);
imagesc(t,ys,p);
set(gca, 'ydir', 'normal');
hold on;
box on;
for i=1:numel(hs)
  plot([hs(i), hs(i)],yLimits,'-','Color', gra);
end % for i
% Plot intermediate posteriors
for i=1:numSteps-1
  meanInt = muInt(t,i*2);
  Sint = kInt(t,t,i*2);
  plot(t, meanInt - f(t), 'Color', mpg);
  plot(t, meanInt - f(t) + 2*sqrt(diag(Sint)), '--', 'Color', lightmpg);
  plot(t, meanInt - f(t) - 2*sqrt(diag(Sint)), '--', 'Color', lightmpg);
end % for i
plot(t, mu(t) - f(t), 'Color', colors(2,:));
plot(t, mu(t) - f(t) + 2*sqrt(diag(Sprior)), '--', 'Color', lightdre);
plot(t, mu(t) - f(t) - 2*sqrt(diag(Sprior)), '--', 'Color', lightdre);
plot(t, muPost(t) - f(t), 'Color', colors(1,:));
plot(t, muPost(t) - f(t) + 2*sqrt(diag(S)), '--', 'Color', lightmpg);
plot(t, muPost(t) - f(t) - 2*sqrt(diag(S)), '--', 'Color', lightmpg);
msz = 3.6;
plot(ha, f(0) + ha*ode(f(0)) - f(ha), 'o', 'MarkerEdgeColor', blu, 'Markersize', msz);
for i=1:numel(ts)
  plot(ts(i), xhats(i) - f(ts(i)), 'o', 'MarkerEdgeColor', blu, 'Markersize', msz);
end % for i
plot(0, f(0), 'o', 'MarkerEdgeColor', blu, 'MarkerFaceColor', blu, 'Markersize', msz);
xlabel('$t$');
ylabel('');
set(gca,'YTickLabel',{});
set(gca,'XTickLabel', ...
    {'$t_0+\dotsb$','$h$','$2h$','$3h$','$4h$'}, 'XTick', 0:4);
plot(t, f(t) - f(t), 'Linewidth', 1, 'Color', 'k');

filename = '2nd-order-continuation-zoom';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});

print(figH, [filename, '-mockup.pdf'], '-dpdf');

==> figures/dave/fig2Smoothing.m <==
% exp020_WP2Smoothing.m
% Author: Michael Schober (michael.schober@tuebingen.mpg.de)
% Date: 2014-05-27
% Version: 0.1
% Purpose: Run the WP2 in 'chain-and-smooth mode'

%% Setup
clear all;
startup;

colors = [dre; mpg; ora; blu];

%% Definitions

% ODE
% alpha = 1;
% alpha = 2/3; % the true solution only lies within +- 2 sigma, if a is not chosen too tight
% alpha = 0.1;
alpha = -5e-1;
% alpha = -1.;
% alpha = -5.;
f = @(x) exp(alpha.*x); df = @(x) alpha.*exp(alpha.*x);
ode = @(x) alpha.*x;

% RK
t0 = 1e7; % no numerical error from 1e17
% h=1e-1;
% h = 5e-1;
h = 1;

% a = 2/3;
a = 0.5;
% a = 0.1;
% a = 0.9;

ha = h*a;

% Taking steps
numSteps = 3;
tsPerStep = 50;
T = linspace(0., (numSteps+1)*h, (numSteps+1)*tsPerStep).';
                               
BT = RKMethods.SecondOrder(a);
w2 = getFullTableau(BT);
w2 = w2(2,:);
w2(1) = 1;

[tout, x0s, dxs, tall] = naiveRK(@(t,x) ode(x), [T(1), T(end)], f(T(1)), ...
                                 BT, h);                            
                       
Yrks = [x0s(1:end-1).'; squeeze(dxs)];
Ts   = [tout(1:end-1).'; tall];

Yrk = Yrks(:,1);

obs  = Yrks(:,2:end);
tobs = Ts(:,2:end);

  mu = @(s) [ones(size(s)), s.*(1 - s./(2*ha)), s.^2./(2*ha)] * Yrk;
 dmu = @(s) [zeros(size(s)), 1 - s/ha, s/ha] * Yrk;
ddmu = @(s) [zeros(size(s)), -ones(size(s))/ha, ones(size(s))/ha] * Yrk;

% c = 1.;
% c = sqrt(ddmu(ha/2))
c = ddmu(ha/2)^2
[k, kd, dkd] = k2PostKernel(h, a, c);

%% Posterior model
obsX  = vec(obs(1,:));
obsT  = vec(tobs(1,:));
obsdX = vec(obs(2:end,:));
obsdT = vec(tobs(2:end,:));

res = [obsX - mu(obsT); obsdX - dmu(obsdT)];
G = [k(obsT,obsT),    kd(obsT,obsdT).';
     kd(obsT, obsdT), dkd(obsdT,obsdT)];
 
muPost = @(t) mu(t) + [k(t, obsT).', kd(t, obsdT).'] / G * res;
kPost  = @(s,sp) k(s,sp) ... 
       - [k(s, obsT).', kd(s, obsdT).'] / G * [k(sp, obsT).', kd(sp, obsdT).'].';
   
Sprior = k(T,T);
S = kPost(T,T);
   
%% Plotting   

% This is only a dry run to establish y limits
figH = clf;
plot(T, f(T) - f(T), 'Color', gra);

setsmoothinglimits;
yLimits = ylim;


plot(T, mu(T) - f(T), 'Color', colors(1,:));
% plot(t, dmu(t), '--', 'Color', colors(1,:));
plot(T, muPost(T) - f(T), 'Color', colors(2,:));
plot(T, muPost(T) - f(T) + 2*sqrt(diag(S)), '--', 'Color', colors(2,:));
plot(T, muPost(T) - f(T) - 2*sqrt(diag(S)), '--', 'Color', colors(2,:));

ys = linspace(yLimits(1), yLimits(2), 200).';
p = GaussDensity(ys,muPost(T) - f(T),diag(S+eps));

p = min(p,200); % rescaling for visible colors

clf(figH);
%subplot(2,1,1);
%hold on;
colormap(mpg2white);
imagesc(T,ys,p);
set(gca, 'ydir', 'normal');
hold on;
box on;
for i=1:numSteps
  plot([tout(i+1), tout(i+1)],yLimits,'-','Color', gra);
end % for i

muInt = @(t,idx) mu(t) + ([k(t, obsT(1:idx)).', kd(t, obsdT(1:2*idx)).'] ...
                       / [k(obsT(1:idx),obsT(1:idx)), kd(obsT(1:idx), obsdT(1:2*idx)).';
                          kd(obsT(1:idx), obsdT(1:2*idx)), dkd(obsdT(1:2*idx),obsdT(1:2*idx))]) ...
                       * [obsX(1:idx) - mu(obsT(1:idx)); obsdX(1:2*idx) - dmu(obsdT(1:2*idx))];
kInt = @(t,tp,idx) k(t,tp) - ([k(t, obsT(1:idx)).', kd(t, obsdT(1:2*idx)).'] ...
                           / [k(obsT(1:idx),obsT(1:idx)), kd(obsT(1:idx), obsdT(1:2*idx)).';
                              kd(obsT(1:idx), obsdT(1:2*idx)), dkd(obsdT(1:2*idx),obsdT(1:2*idx))]) ...
                           *[k(tp, obsT(1:idx)).', kd(tp, obsdT(1:2*idx)).'].';

% Plot intermediate posteriors
for i=1:numSteps-1
  meanInt = muInt(T,i);
  Sint = kInt(T,T,i);
  plot(T, meanInt - f(T), 'Color', mpg);
  plot(T, meanInt - f(T) + 2*sqrt(diag(Sint)), '--', 'Color', lightmpg);
  plot(T, meanInt - f(T) - 2*sqrt(diag(Sint)), '--', 'Color', lightmpg);
end % for i

plot(T, mu(T) - f(T), 'Color', dre);
plot(T, mu(T) - f(T) + 2*sqrt(diag(Sprior)), '--', 'Color', lightdre);
plot(T, mu(T) - f(T) - 2*sqrt(diag(Sprior)), '--', 'Color', lightdre);

plot(T, muPost(T) - f(T), 'Color', colors(2,:));
plot(T, muPost(T) - f(T) + 2*sqrt(diag(S)), '--', 'Color', lightmpg);
plot(T, muPost(T) - f(T) - 2*sqrt(diag(S)), '--', 'Color', lightmpg);

msz = 3.6;
for i=1:numSteps+1
  plot(tout(i), x0s(i) - f(tout(i)), 'o', 'MarkerEdgeColor', blu, 'MarkerFaceColor', blu, ...
       'Markersize', msz);
  plot(tall(2,i), h*w2*Yrks(:,i) - f(tall(2,i)), 'o', 'MarkerEdgeColor', blu, 'Markersize', msz);
end % for i

xlabel('$t$');
ylabel('');
set(gca,'YTickLabel',{});
set(gca,'XTickLabel', ...
    {'$t_0+\dotsb$','$h$','$2h$','$3h$','$4h$'}, 'XTick', 0:4);
plot(T, f(T) - f(T), 'Linewidth', 1, 'Color', 'k');

filename = '2nd-order-smoothing-zoom';

matlab2tikz([filename, '.tikz'],'width','\figurewidth','height','\figureheight',...
   'ParseStrings',false,'extraAxisOptions',{'xlabel near ticks','ylabel near ticks'});

print(figH, [filename, '-mockup.pdf'], '-dpdf');


==> figures/dave/formulas.m <==
% exp024_WP3ExplicitForms.m
% Author: Michael Schober (michael.schober@tuebingen.mpg.de)
% Date: 2014-05-28
% Version: 0.1
% Purpose: Need to build more complicated forms from simpler ones

%% Basic definitions

clear all;
reset(symengine);
load handel;
beep = @() sound(y(1:2e4),Fs);
clear y Fs;

%% Kernel

syms h u v positive;
syms t tp t0 positive;

simplifyAll = false;

minimum(t, tp) = 1/2 * (t + tp - abs(t - tp));
maximum(t, tp) = 1/2 * (t + tp + abs(t - tp));

ind_gt(t, tp) = maximum(sign(t - tp), 0);
ind_le(t, tp) = 1 - ind_gt(t, tp);

% Tested numerically, correct
% See Philipp's mail
k3(t, tp) = 1/252 * minimum(t, tp)^7 ...
          + abs(t - tp) * minimum(t, tp)^4/720 ...
          * (5*maximum(t,tp)^2 + 2*t*tp + 3*minimum(t, tp)^2);
      
k3d(t, tp) = ind_gt(t, tp) * (tp^3/720 * ...
                              (20*t^3 - 15*t^2*tp + 6*t*tp^2 - tp^3)) ...
           + ind_le(t, tp) * (t^4/720 * (15*tp^2 - 6*t*tp + t^2));
      
% Probably correct, since that's where we started ;-)
dk3d(t, tp) = 1/20 * minimum(t, tp)^5 ...
            + abs(t-tp)/12 * ((t+tp)*minimum(t, tp)^3 - 1/2 * minimum(t, tp)^4);
        
%% Gram matrix

hu = h*u;
hv = h*v;
assumeAlso(v < 1);
assumeAlso(u < 1);

c = k3(t0, t0);
r = [k3d(t0, t0);
     k3d(t0, t0 + hu);
     k3d(t0, t0 + hv)];
U = [dk3d(t0, t0),      dk3d(t0, t0 + hu),      dk3d(t0, t0 + hv);
     dk3d(t0, t0 + hu), dk3d(t0 + hu, t0 + hu), dk3d(t0 + hu, t0 + hv);
     dk3d(t0, t0 + hv), dk3d(t0 + hu, t0 + hv), dk3d(t0 + hv, t0 + hv)];
 
K = [c, r.';
     r, U];

if simplifyAll
    tic;
    K = simple(K);
    disp('Simplifying K done');
    toc
end

%% New form, computing general covariance:
syms s sp real;
% s = sym('s');
% sp = sym('s''');

% Do it with case analysis:
assumeAlso(u < v);
% assumeAlso(u > v);
% assumeAlso(u == v);

% assumeAlso(s >= hv); assumeAlso(s >= hu); assumeAlso(s >= 0)
% assumeAlso(s < hv); assumeAlso(s >= hu); assumeAlso(s >= 0);
% assumeAlso(s < hv); assumeAlso(s < hu); assumeAlso(s >= 0);
% assumeAlso(s < hv); assumeAlso(s < hu); assumeAlso(s < 0);

% Even for the covariance after the second data point, I'll need
% case analysis of s and sp

% Case 1
% assumeAlso(s > hv); assumeAlso(s > hu); assumeAlso(s > 0);
% assumeAlso(sp > hv); assumeAlso(sp > hu); assumeAlso(sp > 0);

% Case 2
% assumeAlso(s > hv); assumeAlso(s > hu); assumeAlso(s > 0);
% assumeAlso(sp <= hv); assumeAlso(sp > hu); assumeAlso(sp > 0);

% Case 3
% assumeAlso(s > hv); assumeAlso(s > hu); assumeAlso(s > 0);
% assumeAlso(sp <= hv); assumeAlso(sp <= hu); assumeAlso(sp > 0);

% Case 4
% assumeAlso(s > hv); assumeAlso(s > hu); assumeAlso(s > 0);
% assumeAlso(sp <= hv); assumeAlso(sp <= hu); assumeAlso(sp <= 0);

% Case 5
% assumeAlso(s <= hv); assumeAlso(s > hu); assumeAlso(s > 0);
% assumeAlso(sp <= hv); assumeAlso(sp > hu); assumeAlso(sp > 0);

% Case 6
% assumeAlso(s <= hv); assumeAlso(s > hu); assumeAlso(s > 0);
% assumeAlso(sp <= hv); assumeAlso(sp <= hu); assumeAlso(sp > 0);

% Case 7
 assumeAlso(s <= hv); assumeAlso(s > hu); assumeAlso(s > 0);
 assumeAlso(sp <= hv); assumeAlso(sp <= hu); assumeAlso(sp <= 0);

% Case 8
% assumeAlso(s <= hv); assumeAlso(s <= hu); assumeAlso(s > 0);
% assumeAlso(sp <= hv); assumeAlso(sp <= hu); assumeAlso(sp > 0);

% Case 9
%assumeAlso(s <= hv); assumeAlso(s <= hu); assumeAlso(s > 0);
%assumeAlso(sp <= hv); assumeAlso(sp <= hu); assumeAlso(sp <= 0);

% Case 10
%assumeAlso(s <= hv); assumeAlso(s <= hu); assumeAlso(s <= 0);
%assumeAlso(sp <= hv); assumeAlso(sp <= hu); assumeAlso(sp <= 0);

assumeAlso(s > sp);

k = [k3(t0+s, t0), k3d(t0+s, t0), k3d(t0+s, t0+hu), k3d(t0+s, t0+hv)];
kp = [k3(t0+sp, t0), k3d(t0+sp, t0), ...
      k3d(t0+sp, t0+hu), k3d(t0+sp, t0+hv)].';
  
if simplifyAll
    tic;
    k = simple(k);
    kp = simple(kp);
    disp('Simplifying k and kp done');
    toc
end
  
mu = @(idx) k(1:idx) / K(1:idx,1:idx);
cov = @(idx) k3(t0+s,t0+sp) - k(1:idx) / K(1:idx, 1:idx) * kp(1:idx);

beep();

%% Compute the posterior mean
%tic;
%mumu = mu(4);
%mumumu = simple(mumu);
%muuu = limit(mumumu,t0,inf);
%mumumuumuuumu = simple(muuu);
%pretty(mumumuumuuumu)
%toc

%% Compute the second posterior
 tic;
 N = 4;
 covN = cov(N);
 colCovN = collect(covN,t0);
 limColCovN = limit(colCovN,t0,inf);
 simLimColCovN = simple(limColCovN);
  beep();
 assumptions()
 pretty(simLimColCovN);
 toc

%% Computed with Philipp
% tic;
% % G = collect(simple(inv(collect(simple(K),t0))),t0);
% G = collect(inv(collect(simple(K),t0)),t0);
% % G = collect(inv(collect(K,t0)),t0);
% kPoly = collect(k,t0);
% kPolyTrans = collect(kp,t0);
% 
% bar = k3(t0+s,t0+sp) - (kPoly * G) * kPolyTrans;
% foo = limit(collect(bar,t0),t0,inf);
% varExpr = simple(foo);
% pretty(varExpr)
% toc
% 
% disp('Sanity check, should always be zero:');
% simplify(simLimColCovN - varExpr)

%% Different approach
% syms a b positive;
% assumeAlso(t0 < a);
% assumeAlso(t0 < b);
% 
% ka = [k3(a, t0), k3d(a, t0), k3d(a, t0+hu), k3d(a, t0+hv)];
% kb = [k3(b, t0), k3d(b, t0), k3d(b, t0+hu), k3d(b, t0+hv)].';
% 
% if simplifyAll
%     tic;
%     ka = simple(ka);
%     kb = simple(kb);
%     disp('Simplifying ka and kb done');
%     toc;
% end
% 
% muS = @(idx) ka(1:idx) / K(1:idx,1:idx);
% covS = @(idx) k3(a,b) - ka(1:idx) / K(1:idx, 1:idx) * kb(1:idx);

%% Third approach
% S = 2;
% foo  (s, sp) = simple(k(1:S) / K(1:S,1:S) * kp(1:S));
% food (s, sp) = diff(foo,sp);
% dfood(s, sp) = diff(food,s);
% 
% kt  (s, sp) = k3(t0+s,t0+sp) - foo(s,sp);
% ktd (s, sp) = k3d(t0+s,t0+sp) - food(s,sp);
% dktd(s, sp) = dk3d(t0+s,t0+sp) - dfood(s,sp);
% 
% Kt = [dktd(0,0),  dktd(0, hu), dktd(0,hv);
%       dktd(hu,0), dktd(hu,hu), dktd(hu,hv);
%       dktd(hv,0), dktd(hv,hu), dktd(hv,hv)];
%   
% ktt = [ktd(s, 0), ktd(s, hu), ktd(s, hv)];
% kttp= [ktd(sp, 0), ktd(sp, hu), ktd(sp, hv)].';
% 
% if simplifyAll
%     tic;
%     Kt = simple(Kt);
%     ktt = simple(ktt);
%     kttp = simple(kttp);
%     disp('Simplifying Kt, ktt and kttp done');
%     toc
% end
% covT = @(idx) kt(s,sp) - ktt(S:idx) / Kt(S:idx,S:idx) * kttp(S:idx);

==> figures/dave/setsmoothinglimits.m <==
ylim([-0.01,0.04]);
